A Language for Describing Optimization Strategies

Optimizing programs to run efficiently on modern parallel hardware is hard but crucial for many applications. The predominantly used imperative languages - like C or OpenCL - force the programmer to intertwine the code describing functionality and optimizations. This results in a nightmare for portability which is particularly problematic given the accelerating trend towards specialized hardware devices to further increase efficiency. Many emerging DSLs used in performance demanding domains such as deep learning, automatic differentiation, or image processing attempt to simplify or even fully automate the optimization process. Using a high-level - often functional - language, programmers focus on describing functionality in a declarative way. In some systems such as Halide or TVM, a separate schedule specifies how the program should be optimized. Unfortunately, these schedules are not written in well-defined programming languages. Instead, they are implemented as a set of ad-hoc predefined APIs that the compiler writers have exposed. In this paper, we present Elevate: a functional language for describing optimization strategies. Elevate follows a tradition of prior systems used in different contexts that express optimization strategies as composition of rewrites. In contrast to systems with scheduling APIs, in Elevate programmers are not restricted to a set of built-in optimizations but define their own optimization strategies freely in a composable way. We show how user-defined optimization strategies in Elevate enable the effective optimization of programs expressed in a functional data-parallel language demonstrating competitive performance with Halide and TVM.

==> tvm/evaluate.py <==
#use of python3?
import subprocess
import numpy as np 
from os import listdir 
from os import path
import csv
import time

ITERATIONS = 10

def read_times(path, csv_writer): 
    files = sorted(listdir(path))
    for fl in files:
        if(".csv" in fl):
            runtimes = []
            with open(path + fl) as csv_file:
                csv_reader = csv.reader(csv_file, delimiter=',')
                line_count = 0
                for row in csv_reader:
                    if not line_count == 0:
                        runtimes.append(row[2])
                    line_count += 1 
            
                #sort and get median
                results = np.array(runtimes).astype(np.float)
                median = np.median(results)
                csv_writer.writerow([fl, median])
            
            #read in and calcualte median
            #export to file 

def clean():
    print("\n[EXPLORATION] : clean folders")
    subprocess.call(["rm", "-r" , "results"]) 
    subprocess.call(["rm", "-r", "execution/results"])
    
def prepare():
    print("\n[EXPLORATION] : prepare folders")
    subprocess.call(["mkdir", "-p" , "generated"]) 
    subprocess.call(["mkdir", "-p" , "results"]) 

    print("\n[EXPLORATION] : build lift executor ")
    subprocess.call(["make", "clean" ,"-C" ,"execution/"]) 
    subprocess.call(["make","-C", "execution/"])

def execute_tvm():
    print("\n[EXPLORATION] : execute tvm")
    res = subprocess.call(["python3", "tvm_mm.py"]) 

def execute_lift():
    print("\n[EXPLORATION] : execute ")
    subprocess.call(["./execution/mm_execution", "all", "10"])

def collect():
    print("\n[EXPLORATION] : collect")

    name = 'results'
    #result file 
    #with open("results.csv", "a") as csv_file:
    exists = path.exists(name + ".csv")

    #if file exists, append current time to filename 
    if(exists):
        print("[EXPLORATION] : clash at " + name + ".csv adding timestamp")
        name = name + "_" +  str(int(round(time.time() * 1000)))

    csv_file = open(name + ".csv", "w+") 
    csv_writer = csv.writer(csv_file, delimiter=',')

    #write header 
    csv_writer.writerow(["version", "runtime"])

    #read_times("execution/results/", csv_writer)
    read_times("results/", csv_writer)

    csv_file.close()

def execute_baseline():
    print("\n[EXPLORATION] : execute baseline ")
    for i in range(ITERATIONS):
        print("i: " + str(i))
        subprocess.call(["./execution/mm_execution", "default", "1"])

clean()
prepare()
execute_tvm()
#execute_lift()
execute_baseline()
collect()


==> tvm/execution/src/mm.c <==
#include "mm.h"
#include <stdint.h>
//#include <vector_types.h>

void failure(float* A, float* B, float* C){
	//do nothing
}

void lift_default(float* e1, float* e2, float* output){
  /* mapSeq */
  for (int i_257 = 0;(i_257 < 1024);i_257 = (1 + i_257)) {
    /* mapSeq */
    for (int i_258 = 0;(i_258 < 1024);i_258 = (1 + i_258)) {
      /* reduceSeq */
      {
        float x239;
        /* Initialize accumulator. */
        x239 = 0.0f;
        for (int i_259 = 0;(i_259 < 1024);i_259 = (1 + i_259)) {
          x239 = (x239 + (e1[(i_259 + (1024 * i_257))] * e2[(i_258 + (1024 * i_259))]));
        }
        
        output[(i_258 + (1024 * i_257))] = x239;
      }
      
    }
    
  }
  
}

void lift_blocking(float* e1, float* e2, float* output){
  /* mapSeq */
  for (int i_3704 = 0;(i_3704 < 32);i_3704 = (1 + i_3704)) {
    /* mapSeq */
    for (int i_3705 = 0;(i_3705 < 32);i_3705 = (1 + i_3705)) {
      /* reduceSeq */
      {
        float x3560[1024];
        /* Initialize accumulator. */
        /* mapSeq */
        for (int i_3706 = 0;(i_3706 < 32);i_3706 = (1 + i_3706)) {
          /* mapSeq */
          for (int i_3707 = 0;(i_3707 < 32);i_3707 = (1 + i_3707)) {
            x3560[(i_3707 + (32 * i_3706))] = 0.0f;
          }
          
        }
        
        for (int i_3708 = 0;(i_3708 < 256);i_3708 = (1 + i_3708)) {
          /* reduceSeq */
          /* reuse memory and do not initialize */
          for (int i_3709 = 0;(i_3709 < 4);i_3709 = (1 + i_3709)) {
            /* mapSeq */
            for (int i_3710 = 0;(i_3710 < 32);i_3710 = (1 + i_3710)) {
              /* mapSeq */
              for (int i_3711 = 0;(i_3711 < 32);i_3711 = (1 + i_3711)) {
                x3560[(i_3711 + (32 * i_3710))] = (x3560[(i_3711 + (32 * i_3710))] + (e1[(((i_3709 + (32768 * i_3704)) + (4 * i_3708)) + (1024 * i_3710))] * e2[(((i_3711 + (32 * i_3705)) + (1024 * i_3709)) + (4096 * i_3708))]));
              }
              
            }
            
          }
          
        }
        
        /* mapSeq */
        for (int i_3712 = 0;(i_3712 < 32);i_3712 = (1 + i_3712)) {
          /* mapSeq */
          for (int i_3713 = 0;(i_3713 < 32);i_3713 = (1 + i_3713)) {
            output[(((i_3713 + (32768 * i_3704)) + (32 * i_3705)) + (1024 * i_3712))] = x3560[(i_3713 + (32 * i_3712))];
          }
          
        }
        
      }
      
    }
    
  }
  
}

void lift_vectorize(float* e1, float* e2, float* output){
  /* mapSeq */
  for (int i_4750 = 0;(i_4750 < 32);i_4750 = (1 + i_4750)) {
    /* mapSeq */
    for (int i_4751 = 0;(i_4751 < 32);i_4751 = (1 + i_4751)) {
      /* reduceSeq */
      {
        float x4585[1024];
        /* Initialize accumulator. */
        /* mapSeq */
        for (int i_4752 = 0;(i_4752 < 32);i_4752 = (1 + i_4752)) {
          /* mapSeq */
          for (int i_4753 = 0;(i_4753 < 32);i_4753 = (1 + i_4753)) {
            x4585[(i_4753 + (32 * i_4752))] = 0.0f;
          }
          
        }
        
        for (int i_4754 = 0;(i_4754 < 256);i_4754 = (1 + i_4754)) {
          /* reduceSeq */
          /* reuse memory and do not initialize */
          for (int i_4755 = 0;(i_4755 < 4);i_4755 = (1 + i_4755)) {
            /* mapSeq */
            for (int i_4756 = 0;(i_4756 < 32);i_4756 = (1 + i_4756)) {
              /* mapSeq */
              /* iteration count is exactly 1, no loop emitted */
              int i_4757 = 0;
              #pragma clang loop vectorize(enable) vectorize_width(32)
              for (int i_4758 = 0;(i_4758 < 32);i_4758 = (1 + i_4758)) {
                x4585[(i_4758 + (32 * i_4756))] = (x4585[(i_4758 + (32 * i_4756))] + (e1[(((i_4755 + (32768 * i_4750)) + (4 * i_4754)) + (1024 * i_4756))] * e2[(((i_4758 + (32 * i_4751)) + (1024 * i_4755)) + (4096 * i_4754))]));
              }
              
            }
            
          }
          
        }
        
        /* mapSeq */
        for (int i_4759 = 0;(i_4759 < 32);i_4759 = (1 + i_4759)) {
          /* mapSeq */
          for (int i_4760 = 0;(i_4760 < 32);i_4760 = (1 + i_4760)) {
            output[(((i_4760 + (32768 * i_4750)) + (32 * i_4751)) + (1024 * i_4759))] = x4585[(i_4760 + (32 * i_4759))];
          }
          
        }
        
      }
      
    }
    
  }
  
}

void lift_loop_permutation(float* e1, float* e2, float* output){
  /* mapSeq */
  for (int i_4846 = 0;(i_4846 < 32);i_4846 = (1 + i_4846)) {
    /* mapSeq */
    for (int i_4847 = 0;(i_4847 < 32);i_4847 = (1 + i_4847)) {
      /* reduceSeq */
      {
        float x4700[1024];
        /* Initialize accumulator. */
        /* mapSeq */
        for (int i_4848 = 0;(i_4848 < 32);i_4848 = (1 + i_4848)) {
          /* mapSeq */
          for (int i_4849 = 0;(i_4849 < 32);i_4849 = (1 + i_4849)) {
            x4700[(i_4849 + (32 * i_4848))] = 0.0f;
          }
          
        }
        
        for (int i_4850 = 0;(i_4850 < 256);i_4850 = (1 + i_4850)) {
          /* mapSeq */
          for (int i_4851 = 0;(i_4851 < 32);i_4851 = (1 + i_4851)) {
            /* reduceSeq */
            /* reuse memory and do not initialize */
            for (int i_4852 = 0;(i_4852 < 4);i_4852 = (1 + i_4852)) {
              /* mapSeq */
              /* iteration count is exactly 1, no loop emitted */
              int i_4853 = 0;
              #pragma clang loop vectorize(enable) vectorize_width(32)
              for (int i_4854 = 0;(i_4854 < 32);i_4854 = (1 + i_4854)) {
                x4700[(i_4854 + (32 * i_4851))] = (x4700[(i_4854 + (32 * i_4851))] + (e1[(((i_4852 + (32768 * i_4846)) + (4 * i_4850)) + (1024 * i_4851))] * e2[(((i_4854 + (32 * i_4847)) + (1024 * i_4852)) + (4096 * i_4850))]));
              }
              
            }
            
          }
          
        }
        
        /* mapSeq */
        for (int i_4855 = 0;(i_4855 < 32);i_4855 = (1 + i_4855)) {
          /* mapSeq */
          for (int i_4856 = 0;(i_4856 < 32);i_4856 = (1 + i_4856)) {
            output[(((i_4856 + (32768 * i_4846)) + (32 * i_4847)) + (1024 * i_4855))] = x4700[(i_4856 + (32 * i_4855))];
          }
          
        }
        
      }
      
    }
    
  }
  
}

void lift_array_packing(float* e1, float* e2, float* output){
  {
    float x8305[1048576];
    #pragma omp parallel for
    for (int i_8335 = 0;(i_8335 < 32);i_8335 = (1 + i_8335)) {
      /* mapSeq */
      for (int i_8336 = 0;(i_8336 < 1024);i_8336 = (1 + i_8336)) {
        /* mapSeq */
        /* iteration count is exactly 1, no loop emitted */
        int i_8337 = 0;
        #pragma omp simd
        for (int i_8338 = 0;(i_8338 < 32);i_8338 = (1 + i_8338)) {
          x8305[((i_8338 + (32 * i_8336)) + (32768 * i_8335))] = e2[((i_8338 + (32 * i_8335)) + (1024 * i_8336))];
        }
        
      }
      
    }
    
    /* mapSeq */
    for (int i_8339 = 0;(i_8339 < 32);i_8339 = (1 + i_8339)) {
      /* mapSeq */
      for (int i_8340 = 0;(i_8340 < 32);i_8340 = (1 + i_8340)) {
        /* reduceSeq */
        {
          float x8156[1024];
          /* Initialize accumulator. */
          /* mapSeq */
          for (int i_8341 = 0;(i_8341 < 32);i_8341 = (1 + i_8341)) {
            /* mapSeq */
            for (int i_8342 = 0;(i_8342 < 32);i_8342 = (1 + i_8342)) {
              x8156[(i_8342 + (32 * i_8341))] = 0.0f;
            }
            
          }
          
          for (int i_8343 = 0;(i_8343 < 256);i_8343 = (1 + i_8343)) {
            /* mapSeq */
            for (int i_8344 = 0;(i_8344 < 32);i_8344 = (1 + i_8344)) {
              /* reduceSeq */
              /* reuse memory and do not initialize */
              for (int i_8345 = 0;(i_8345 < 4);i_8345 = (1 + i_8345)) {
                /* mapSeq */
                /* iteration count is exactly 1, no loop emitted */
                int i_8346 = 0;
                #pragma omp simd
                for (int i_8347 = 0;(i_8347 < 32);i_8347 = (1 + i_8347)) {
                  x8156[(i_8347 + (32 * i_8344))] = (x8156[(i_8347 + (32 * i_8344))] + (e1[(((i_8345 + (32768 * i_8339)) + (4 * i_8343)) + (1024 * i_8344))] * x8305[(((i_8347 + (128 * i_8343)) + (32 * i_8345)) + (32768 * i_8340))]));
                }
                
              }
              
            }
            
          }
          
          /* mapSeq */
          for (int i_8348 = 0;(i_8348 < 32);i_8348 = (1 + i_8348)) {
            /* mapSeq */
            for (int i_8349 = 0;(i_8349 < 32);i_8349 = (1 + i_8349)) {
              output[(((i_8349 + (32768 * i_8339)) + (32 * i_8340)) + (1024 * i_8348))] = x8156[(i_8349 + (32 * i_8348))];
            }
            
          }
          
        }
        
      }
      
    }
    
  }
  
}

void lift_cache_blocks(float* e1, float* e2, float* output){
  {
    float x7928[1048576];
    #pragma omp parallel for
    for (int i_7958 = 0;(i_7958 < 32);i_7958 = (1 + i_7958)) {
      /* mapSeq */
      for (int i_7959 = 0;(i_7959 < 1024);i_7959 = (1 + i_7959)) {
        /* mapSeq */
        /* iteration count is exactly 1, no loop emitted */
        int i_7960 = 0;
        #pragma omp simd
        for (int i_7961 = 0;(i_7961 < 32);i_7961 = (1 + i_7961)) {
          x7928[((i_7961 + (32 * i_7959)) + (32768 * i_7958))] = e2[((i_7961 + (32 * i_7958)) + (1024 * i_7959))];
        }
        
      }
      
    }
    
    /* mapSeq */
    for (int i_7962 = 0;(i_7962 < 32);i_7962 = (1 + i_7962)) {
      /* mapSeq */
      for (int i_7963 = 0;(i_7963 < 32);i_7963 = (1 + i_7963)) {
        /* reduceSeq */
        {
          float x7779[1024];
          /* Initialize accumulator. */
          /* mapSeq */
          for (int i_7964 = 0;(i_7964 < 32);i_7964 = (1 + i_7964)) {
            /* mapSeq */
            for (int i_7965 = 0;(i_7965 < 32);i_7965 = (1 + i_7965)) {
              x7779[(i_7965 + (32 * i_7964))] = 0.0f;
            }
            
          }
          
          for (int i_7966 = 0;(i_7966 < 256);i_7966 = (1 + i_7966)) {
            /* mapSeq */
            for (int i_7967 = 0;(i_7967 < 32);i_7967 = (1 + i_7967)) {
              /* reduceSeq */
              /* reuse memory and do not initialize */
              /* unrolling loop of 4 */
              /* mapSeq */
              /* iteration count is exactly 1, no loop emitted */
              int i_7968 = 0;
              #pragma omp simd
              for (int i_7969 = 0;(i_7969 < 32);i_7969 = (1 + i_7969)) {
                x7779[(i_7969 + (32 * i_7967))] = (x7779[(i_7969 + (32 * i_7967))] + (e1[(((4 * i_7966) + (32768 * i_7962)) + (1024 * i_7967))] * x7928[((i_7969 + (128 * i_7966)) + (32768 * i_7963))]));
              }
              
              /* mapSeq */
              /* iteration count is exactly 1, no loop emitted */
              int i_7970 = 0;
              #pragma omp simd
              for (int i_7971 = 0;(i_7971 < 32);i_7971 = (1 + i_7971)) {
                x7779[(i_7971 + (32 * i_7967))] = (x7779[(i_7971 + (32 * i_7967))] + (e1[(((1 + (32768 * i_7962)) + (4 * i_7966)) + (1024 * i_7967))] * x7928[(((32 + i_7971) + (128 * i_7966)) + (32768 * i_7963))]));
              }
              
              /* mapSeq */
              /* iteration count is exactly 1, no loop emitted */
              int i_7972 = 0;
              #pragma omp simd
              for (int i_7973 = 0;(i_7973 < 32);i_7973 = (1 + i_7973)) {
                x7779[(i_7973 + (32 * i_7967))] = (x7779[(i_7973 + (32 * i_7967))] + (e1[(((2 + (32768 * i_7962)) + (4 * i_7966)) + (1024 * i_7967))] * x7928[(((64 + i_7973) + (128 * i_7966)) + (32768 * i_7963))]));
              }
              
              /* mapSeq */
              /* iteration count is exactly 1, no loop emitted */
              int i_7974 = 0;
              #pragma omp simd
              for (int i_7975 = 0;(i_7975 < 32);i_7975 = (1 + i_7975)) {
                x7779[(i_7975 + (32 * i_7967))] = (x7779[(i_7975 + (32 * i_7967))] + (e1[(((3 + (32768 * i_7962)) + (4 * i_7966)) + (1024 * i_7967))] * x7928[(((96 + i_7975) + (128 * i_7966)) + (32768 * i_7963))]));
              }
              
            }
            
          }
          
          /* mapSeq */
          for (int i_7976 = 0;(i_7976 < 32);i_7976 = (1 + i_7976)) {
            /* mapSeq */
            for (int i_7977 = 0;(i_7977 < 32);i_7977 = (1 + i_7977)) {
              output[(((i_7977 + (32768 * i_7962)) + (32 * i_7963)) + (1024 * i_7976))] = x7779[(i_7977 + (32 * i_7976))];
            }
            
          }
          
        }
        
      }
      
    }
    
  }
  
}


void lift_parallel(float* e1, float* e2, float* output){
  {
    float x7923[1048576];
    #pragma omp parallel for
    for (int i_7953 = 0;(i_7953 < 32);i_7953 = (1 + i_7953)) {
      /* mapSeq */
      for (int i_7954 = 0;(i_7954 < 1024);i_7954 = (1 + i_7954)) {
        /* mapSeq */
        /* iteration count is exactly 1, no loop emitted */
        int i_7955 = 0;
        #pragma omp simd
        for (int i_7956 = 0;(i_7956 < 32);i_7956 = (1 + i_7956)) {
          x7923[((i_7956 + (32 * i_7954)) + (32768 * i_7953))] = e2[((i_7956 + (32 * i_7953)) + (1024 * i_7954))];
        }
        
      }
      
    }
    
    #pragma omp parallel for
    for (int i_7957 = 0;(i_7957 < 32);i_7957 = (1 + i_7957)) {
      /* mapSeq */
      for (int i_7958 = 0;(i_7958 < 32);i_7958 = (1 + i_7958)) {
        /* reduceSeq */
        {
          float x7773[1024];
          /* Initialize accumulator. */
          /* mapSeq */
          for (int i_7959 = 0;(i_7959 < 32);i_7959 = (1 + i_7959)) {
            /* mapSeq */
            for (int i_7960 = 0;(i_7960 < 32);i_7960 = (1 + i_7960)) {
              x7773[(i_7960 + (32 * i_7959))] = 0.0f;
            }
            
          }
          
          for (int i_7961 = 0;(i_7961 < 256);i_7961 = (1 + i_7961)) {
            /* mapSeq */
            for (int i_7962 = 0;(i_7962 < 32);i_7962 = (1 + i_7962)) {
              /* reduceSeq */
              /* reuse memory and do not initialize */
              /* unrolling loop of 4 */
              /* mapSeq */
              /* iteration count is exactly 1, no loop emitted */
              int i_7963 = 0;
              #pragma omp simd
              for (int i_7964 = 0;(i_7964 < 32);i_7964 = (1 + i_7964)) {
                x7773[(i_7964 + (32 * i_7962))] = (x7773[(i_7964 + (32 * i_7962))] + (e1[(((4 * i_7961) + (32768 * i_7957)) + (1024 * i_7962))] * x7923[((i_7964 + (128 * i_7961)) + (32768 * i_7958))]));
              }
              
              /* mapSeq */
              /* iteration count is exactly 1, no loop emitted */
              int i_7965 = 0;
              #pragma omp simd
              for (int i_7966 = 0;(i_7966 < 32);i_7966 = (1 + i_7966)) {
                x7773[(i_7966 + (32 * i_7962))] = (x7773[(i_7966 + (32 * i_7962))] + (e1[(((1 + (32768 * i_7957)) + (4 * i_7961)) + (1024 * i_7962))] * x7923[(((32 + i_7966) + (128 * i_7961)) + (32768 * i_7958))]));
              }
              
              /* mapSeq */
              /* iteration count is exactly 1, no loop emitted */
              int i_7967 = 0;
              #pragma omp simd
              for (int i_7968 = 0;(i_7968 < 32);i_7968 = (1 + i_7968)) {
                x7773[(i_7968 + (32 * i_7962))] = (x7773[(i_7968 + (32 * i_7962))] + (e1[(((2 + (32768 * i_7957)) + (4 * i_7961)) + (1024 * i_7962))] * x7923[(((64 + i_7968) + (128 * i_7961)) + (32768 * i_7958))]));
              }
              
              /* mapSeq */
              /* iteration count is exactly 1, no loop emitted */
              int i_7969 = 0;
              #pragma omp simd
              for (int i_7970 = 0;(i_7970 < 32);i_7970 = (1 + i_7970)) {
                x7773[(i_7970 + (32 * i_7962))] = (x7773[(i_7970 + (32 * i_7962))] + (e1[(((3 + (32768 * i_7957)) + (4 * i_7961)) + (1024 * i_7962))] * x7923[(((96 + i_7970) + (128 * i_7961)) + (32768 * i_7958))]));
              }
              
            }
            
          }
          
          /* mapSeq */
          for (int i_7971 = 0;(i_7971 < 32);i_7971 = (1 + i_7971)) {
            /* mapSeq */
            for (int i_7972 = 0;(i_7972 < 32);i_7972 = (1 + i_7972)) {
              output[(((i_7972 + (32768 * i_7957)) + (32 * i_7958)) + (1024 * i_7971))] = x7773[(i_7972 + (32 * i_7971))];
            }
            
          }
          
        }
        
      }
      
    }
    
  }
  
}



==> tvm/execution/src/mm.h <==
void tvm_default(float*, float*, float*);
void tvm_default2(float*, float*, float*);
void tvm_blocking(float*, float*, float*);
void tvm_loop_permutation(float*, float*, float*);
void lift_default(float*, float*, float*);
void lift_blocking(float*, float*, float*);
void lift_blocking_2(float*, float*, float*);
void lift_vectorize(float*, float*, float*);
void lift_vectorize_2(float*, float*, float*);
void lift_loop_permutation(float*, float*, float*);
void lift_loop_permutation_2(float* e1, float* e2, float* output);
void lift_array_packing(float*, float*, float*);
void lift_array_packing_2(float*, float*, float*);
void lift_cache_blocks(float*, float*, float*);
void lift_cache_blocks_tmp(float*, float*, float*);
void lift_cache_blocks_2(float*, float*, float*);
void lift_parallel(float*, float*, float*);
void lift_parallel_2(float*, float*, float*);
void lift_parallel_tmp1(float*, float*, float*);
void lift_parallel_tmp2(float*, float*, float*);
void foo(float*, float*, float*);
void failure(float*, float*, float*);


==> tvm/execution/src/mm_execution.c <==
#include "mm_execution.h" 
#include "mm.h"

struct function_tuple functions[] = {{"0_lift_default", lift_default},
				     {"1_lift_blocking", lift_blocking},
				     {"2_lift_vectorize", lift_vectorize},
				     {"3_lift_loop_permutation", lift_loop_permutation},
				     {"4_lift_array_packing", lift_array_packing}, 
				     {"5_lift_cache_blocks", lift_cache_blocks}, 
				     {"6_lift_parallel", lift_parallel}, 
				     {"failure", failure}
				    };

const int functions_length = 8;

const int SIZE = 1024;
//const int ITERATIONS = 100;
int ITERATIONS;
int aborted = 0;
int once = 0;

//todo listener to str+c/SIGINT
//write to file and end program 

int main(int argc, char** argv){

	if(argc != 3){
		printf("Usage: ./mm_execute $version $iterations\n");
		return 0;
	}

	ITERATIONS = atoi(argv[2]);

	if(ITERATIONS < 0){
		printf("[ERROR] : %d is not a valid option for iterations\n", ITERATIONS);
		return -1;
	}

	//enable one iteration mode (append runtimes to file)) 
	if(ITERATIONS == 1){
		once = 1;
	}

	printf("[INFO] : Iterations: %d\n", ITERATIONS);

	init();

	//check if valid arguments were given 
	int all = 0;
	mm_func given_func;
	if(!strcmp(argv[1], "all")){
		all = 1;
	}else{
		given_func = getPointer(argv[1]);
		if(!given_func){
			printf("[ERROR] : '%s' is not a valid option for version \n", argv[1]);
			return -1; 
		}

	}

	//buffer 
	float *A, *B, *C, *GOLD;
	A = create_matrix(1);
	B = create_matrix(1);
	GOLD = create_matrix(0);
	compute_gold(A,B,GOLD);

	//check, if all was choosen 
	if(all){
		printf("[INFO] : execute all\n");	
		for(int i = 0; i < functions_length; i++){
			C = create_matrix(0);
			run(functions[i].func, A, B, C, GOLD);
			free(C);
		}
	}else{
		C = create_matrix(0);
		run(given_func, A, B, C, GOLD);
		free(C);
	}

	//clean up
	free(A);
	free(B);
	free(GOLD);

	return 0;
}

void print_matrix(float* A){
	for(int i = 0; i < SIZE; i++){
		printf("\n");
		for(int j = 0; j < SIZE; j++){
			printf(" %f ", A[i*SIZE+j]);
		}
	}
		printf("\n");

}

void compute_gold(float* A, float* B, float* GOLD){
	for(int i = 0; i < SIZE; i++)
		for(int k = 0; k < SIZE; k++)
			for(int j = 0; j < SIZE; j++)
				GOLD[i*SIZE+j] += A[i*SIZE+k] * B[k*SIZE+j];
}

int compare_gold(float* C, float* GOLD){
	int valid = 1;
	for(int i = 0; i < SIZE*SIZE; i++){
		if(C[i] != GOLD[i]){
			valid = 0;
			i = SIZE*SIZE;
		}
	}
	return valid;
}

void run(void (*mm)(float*, float*, float*), float* A, float* B, float* C, float* GOLD){
	printf("[INFO] : %s\n", getName(mm));

	//variables for time measurement
	//struct timeval start;
	//struct timeval end;

	struct timespec tp_start;
	struct timespec tp_end;
	clockid_t clk_id = CLOCK_MONOTONIC;

	//execute 
	//gettimeofday(&start, NULL);

	clock_gettime(clk_id, &tp_start);
	mm(A,B,C);
	clock_gettime(clk_id, &tp_end);

	//gettimeofday(&end, NULL);
	double duration = (tp_end.tv_sec - tp_start.tv_sec)*1000000000 + (tp_end.tv_nsec - tp_start.tv_nsec);
	duration = duration/1000000;
	//double duration = (end.tv_sec - start.tv_sec)*1000000 + (end.tv_usec - start.tv_usec);
	//duration = duration/1000;

	//check result 
	int valid = compare_gold(C, GOLD);
	printf("[INFO] : valid: %d\n", valid);

	if(valid){

	//get progress
	int lines = read_from_file(getName(mm));

	//save runtimes 
	//write results to file 
	float runtimes[ITERATIONS];


	//repeat
	int i = 0;

	//if once write directly to file 
	if(once){
		printf("[INFO] : runtime(ms): %d : %f \n", i, duration);
		runtimes[0] = duration;
		i++;
		write_to_file(runtimes, getName(mm), lines, i);
		return;
	}

	if(lines != 0){
		i = lines-1;
	}
	
	//setup signal handler 
	signal(SIGINT, handler);

	for(; i < ITERATIONS && !aborted; i++){

		//gettimeofday(&start, NULL);
		clock_gettime(clk_id, &tp_start);
		mm(A,B,C);
		clock_gettime(clk_id, &tp_end);
		//gettimeofday(&end, NULL);
		
		double duration = (tp_end.tv_sec - tp_start.tv_sec)*1000000000 + (tp_end.tv_nsec - tp_start.tv_nsec);
		duration = duration/1000000;
		//double duration = (end.tv_sec - start.tv_sec)*1000000 + (end.tv_usec - start.tv_usec);
		//duration = duration/1000;
		//warning
		if(!aborted){
			if(once){
				runtimes[0] = duration;
			}else{
				runtimes[i] = duration;
			}
			printf("[INFO] : runtime(ms): %d : %f \n", i, duration);
		}else{
			i--;
		}
	}

	//write to file 
	write_to_file(runtimes, getName(mm), lines, i);
	}else{
		printf("[INFO] : aborting %s\n", getName(mm));
	}

	//go back to standard handler 
	signal(SIGINT, SIG_DFL);
}

int read_from_file(char* name){
	FILE * fp;
	int lines = 0;
	char* filename = create_filename(name);
	char ch;
	size_t len = 0;
	char* line = NULL;

	if(fp = fopen(filename, "r")){
		printf("[INFO] : %s exists\n", filename);
		//determine number of lines in file 
		while((ch = fgetc(fp))!=EOF){
			if(ch=='\n'){
				lines++;
			}
		}
		printf("[INFO] : has lines: %d\n", lines);
		return lines;
	}else{
		printf("[INFO] : %s does not exists\n", filename);
		return lines;
	}
}

char* create_filename(char* name){

	char* filename = (char*) malloc(sizeof(name)*100);
	filename = strcpy(filename, "results/");
	filename = strcat(filename, name);
	filename = strcat(filename, ".csv");

	return filename; 
}

void write_to_file(float* runtimes, char* name, int lines, int iterations){
	printf("[INFO] : write to file \n");
	FILE * fp;
	int i = 0;

	//get filename and open file 
	char* filename = create_filename(name);
	fp = fopen(filename, "a");

	//write header 
	if(lines == 0){
		fprintf(fp, "name, iteration, runtime\n");
	}else{
		lines--;
	}

	if(!once){
		i = lines;		
	}

	for(; i < iterations; i++){
		if(once){
			fprintf(fp, "%s, %d, %f\n", name, lines++, runtimes[0]);
		}else{
			fprintf(fp, "%s, %d, %f\n", name, lines++, runtimes[i]);
		}
	}

	free(filename);
	fclose(fp);

	aborted = 0;
}

float* create_matrix(int random){
	float* matrix = (float*)malloc(SIZE*SIZE*sizeof(float));
	if(matrix < 0){
		printf("[ERROR] : could not allocate memory\n");
	}

	//fill with values (random/zero)
	if(random){
		float a = 5.0;
		for(int i = 0; i < SIZE*SIZE; i++){
			matrix[i] = (rand() % 100) - 50;
		}
	}else{
		for(int i = 0; i < SIZE*SIZE; i++){
			matrix[i] = 0;
		}
	}

	return matrix;
}

char* getName(void (*mm)(float*, float*, float*)){
	for(int i = 0; i < functions_length; i++){
		if(functions[i].func == mm){
			return 	functions[i].name;
		}
	}
	return "";
}

mm_func getPointer(char* name){
	for(int i = 0; i < functions_length; i++){
		if(strstr(functions[i].name, name)){
			printf("[INFO] : Function: %s\n", functions[i].name);
			return 	functions[i].func;
		}
	}
	return NULL;
}

void handler(){
	printf("[INFO] : aborted, saving to file\n");
	aborted = 1;
	signal(SIGINT, dummy_handler);
}

void dummy_handler(){
	printf("[INFO] : wait ... \n");
}

void init(){
	srand(time(NULL));
}


==> tvm/execution/src/mm_execution.h <==
#include <stdio.h>
//#include <sys/time.h>
#include <time.h>
#include <stdlib.h>
#include <string.h>
#include <signal.h>


//helper 
struct function_tuple{
	char* name;
	void (*func)(float* A, float* B, float* C);
};

typedef void (*mm_func)(float*, float*, float*);



void init();
char* create_filename(char* name);
int read_from_file(char* name);
void write_to_file(float* runtimes, char* name, int lines, int iterations);
void compute_gold(float* A, float* B, float* GOLD);
int compare_gold(float* C, float* GOLD);
void run(void (*mm)(float*, float*, float*),float*, float*, float*, float*);
float* create_matrix(int);
void print_matrix(float*);
char* getName(void (*mm)(float*, float*, float*));
mm_func getPointer(char* name);

void dummy_handler();
void handler();


==> tvm/tvm_mm.py <==
#mm_default 
#name = "mm_default"

#imports
import tvm 
import numpy 
import timeit 
import inspect

#iterations of execution 
iterations = 10

#default tensor type in tvm
dtype = "float32"

#size of matrices (M,K) x (K,N)
M = tvm.var("M")
K = tvm.var("K")
N = tvm.var("N")

#set sizes
M = 2**10
K = 2**10
N = 2**10 

#matrix-multiplication in tvm 
k = tvm.reduce_axis((0,K), 'k')
A = tvm.placeholder((M,K), name='A')
B = tvm.placeholder((K,N), name='B')
C = tvm.compute(
            (M,N),
            lambda x,y: tvm.sum(A[x,k] * B[k,y], axis=k),
            name='C')

#used to print correct header 
post = False

#write results to file
f = open("tvm_results.csv", "w+")
#write header
f.write("schedule, runtime\n")

def print_cl_information(context):
    #print information about device 
    print("device_name: " + str(context.device_name))
    print("device_id: " + str(context.device_id))
    print("device_type: " + str(context.device_type))
    print("compute_version: " + str(context.compute_version))
    print("exists: " + str(context.exist))
    print("max_clock_rate: " + str(context.max_clock_rate))
    print("max_shared_memory_per_block: " + str(context.max_shared_memory_per_block))
    print("max_thread_dimensions: " + str(context.max_thread_dimensions))
    print("max_threads_per_block: " + str(context.max_threads_per_block))
    print("multi_processor_count: " + str(context.multi_processor_count))
    print("sync(): " + str(context.sync))
    print("warp_size: " + str(context.warp_size))
    print("\n")


def set_context(target):
    #set context for opencl
    device_id = 0 
    context = tvm.context(target, device_id) 
    return context 


def create_header(name, schedule, runtime, context, target):
    #export

    #create header 
    header = "//tvm generated\n"
    header += "//" +  name + "\n"
    header += "//" + target + "\n \n" 

    header += "//M = 2**10 \n"
    header += "//K = 2**10 \n"
    header += "//N = 2**10 \n"
    header += "\n"

    #expression
    header += "//mm \n"
    header += "//k = tvm.reduce_axis((0,K), 'k') \n"
    header += "//A = tvm.placeholder((M,K), name='A') \n"
    header += "//B = tvm.placeholder((K,N), name='B')\n"
    if(not post):
        header += "//C = tvm.compute(\n"
        header += "//             (M,N), \n"
        header += "//             lambda x,y: tvm.sum(A[x,k] * B[k,y], axis=k),\n"
        header += "//             name='C')\n"
        header += "\n"
    else:
        header += "//packedB = tvm.compute((N/bn, K, bn), lambda x, y, z: B[y, x * bn +z], name='packedB')\n"
        header += "//C = tvm.compute(\n"
        header += "//             (M,N), \n"
        header += "//             lambda x,y: tvm.sum(A[x,k] * packedB[y // bn, k, tvm.indexmod(y,bn)], axis=k),\n"
        header += "//             name = 'C')\n"
        header += "\n"

    #schedule
    header += "//schedule\n"
    #get and prepare code from function
    schedule_string = '\n'.join(inspect.getsource(schedule).split('\n')[1:(len(inspect.getsource(schedule).split('\n'))-2)])
    schedule_string = schedule_string.split('\n')
    for i in range(len(schedule_string)):
        if(not schedule_string[i][4:9]=="print"):
            schedule_string[i] = "//" + schedule_string[i]
        else:
            schedule_string[i] = "//"
    schedule_string = '\n'.join(schedule_string)
    header += schedule_string +"\n"
    header += "\n"

    #todo
    header += "//todo: add global-/local-size \n"
    header += "\n" 

    #runtime
    header += "//" + str(context.device_name) + "\n"
    header += "//runtime: " + str(runtime) + "ms\n"
    header += "\n" 
    return header

def write_to_file(filename, header, code):
    #write kernel to file 
    print("write to file: " + filename)
    f = open(filename, "w+")
    f.write(header)
    f.write(code)
    f.close() 

#cl schedules 
def schedule_default_cl():
    schedule = tvm.create_schedule(C.op)
    print("c-like program: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    #binding
    schedule[C].bind(C.op.axis[0], tvm.thread_axis("blockIdx.x"))
    schedule[C].bind(C.op.axis[1], tvm.thread_axis("threadIdx.x"))
    return schedule 

def schedule_split_cl():
    schedule = tvm.create_schedule(C.op)

    #split one axis (loop) into two new axes (loops)
    xo, xi = schedule[C].split(C.op.axis[0], factor=32)
    yo, yi = schedule[C].split(C.op.axis[1], factor=32)
    print("c program: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    #bind to threads 
    schedule[C].bind(xo, tvm.thread_axis("blockIdx.x"))
    schedule[C].bind(xi, tvm.thread_axis("threadIdx.x"))
    schedule[C].bind(yo, tvm.thread_axis("blockIdx.y"))
    schedule[C].bind(yi, tvm.thread_axis("threadIdx.y"))
    
    return schedule 

def schedule_fuse_cl():
    schedule = tvm.create_schedule(C.op)

    #fuse first two for loops 
    fused = schedule[C].fuse(C.op.axis[0], C.op.axis[1])
    print("fused: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    #bind to threads 
    schedule[C].bind(fused, tvm.thread_axis("blockIdx.x"))

    return schedule

def schedule_blocking_cl():
    #block size
    bn = 4

    #reset schedule
    schedule = tvm.create_schedule(C.op)

    #loop tiling (two times split)
    xo, yo, xi, yi = schedule[C].tile(C.op.axis[0], C.op.axis[1], bn, bn)
    ko, ki = schedule[C].split(k, factor=32)
    print("tiled: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))
    schedule[C].reorder(xo, yo, ko, ki, xi, yi)
    print("tiled & reordered: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    #bind to threads
    schedule[C].bind(xo, tvm.thread_axis("blockIdx.x"))
    schedule[C].bind(yo, tvm.thread_axis("blockIdx.y"))

    print("bound to threads: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule 

def schedule_vectorize_cl():
    #block size
    bn = 4

    #reset schedule
    schedule = tvm.create_schedule(C.op)

    #loop tiling (two times split)
    xo, yo, xi, yi = schedule[C].tile(C.op.axis[0], C.op.axis[1], bn, bn)
    ko, ki = schedule[C].split(k, factor=4)
    print("tiled: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))
    schedule[C].reorder(xo, yo, ko, ki, xi, yi)

    #vectorize
    schedule[C].vectorize(yi)
    print("vectorized: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    #bind to threads
    schedule[C].bind(xo, tvm.thread_axis("blockIdx.x"))
    schedule[C].bind(yo, tvm.thread_axis("blockIdx.y"))

    return schedule 

def schedule_loop_permutation_cl():
    #block size
    bn = 4

    #reset schedule
    schedule = tvm.create_schedule(C.op)

    #loop tiling (two times split)
    xo, yo, xi, yi = schedule[C].tile(C.op.axis[0], C.op.axis[1], bn, bn)
    ko, ki = schedule[C].split(k, factor=4)

    #re-ordering
    schedule[C].reorder(xo, yo, ko, xi, ki, yi)
    schedule[C].vectorize(yi)

    print("reordered and vectorized: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    #bind to threads
    schedule[C].bind(xo, tvm.thread_axis("blockIdx.x"))
    schedule[C].bind(yo, tvm.thread_axis("blockIdx.y"))

    return schedule 



#c schedules
def schedule_default_c():
    return schedule_default()

def schedule_reorder_c():
    return schedule_reorder()

def schedule_tile_c():
    return schedule_tile()

def schedule_split_c():
    return schedule_split()

def schedule_fuse_c():
    return schedule_fuse()

def schedule_blocking_c():
    return schedule_blocking()

def schedule_vectorize_c():
    return schedule_vectorize()

def schedule_loop_permutation_c():
    return schedule_loop_permutation()

def schedule_array_packing_c():
    return schedule_array_packing()

def schedule_cache_blocks_c():
    return schedule_cache_blocks()

def schedule_parallel_c():
    return schedule_parallel()

#schedules
def schedule_default():
    schedule = tvm.create_schedule(C.op)
    print("c-like program: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule 

def schedule_reorder():
    schedule = tvm.create_schedule(C.op)
    schedule[C].reorder(C.op.axis[0], k, C.op.axis[1])
    print("c-like program: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule

def schedule_tile():
    bn = 32

    schedule = tvm.create_schedule(C.op)
    xo, yo, xi, yi = schedule[C].tile(C.op.axis[0], C.op.axis[1], bn, bn)

    print("c program: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule 

def schedule_split():
    schedule = tvm.create_schedule(C.op)

    #split one axis (loop) into two new axes (loops)
    xo, xi = schedule[C].split(C.op.axis[0], factor=32)
    yo, yi = schedule[C].split(C.op.axis[1], factor=32)
    print("c program: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule 

def schedule_fuse():
    schedule = tvm.create_schedule(C.op)

    #fuse first two for loops 
    fused = schedule[C].fuse(C.op.axis[0], C.op.axis[1])
    print("fused: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule

def schedule_blocking():
    #block size
    bn = 32

    #reset schedule
    schedule = tvm.create_schedule(C.op)

    #loop tiling (two times split)
    xo, yo, xi, yi = schedule[C].tile(C.op.axis[0], C.op.axis[1], bn, bn)
    ko, ki = schedule[C].split(k, factor=4)
    print("tiled: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))
    schedule[C].reorder(xo, yo, ko, ki, xi, yi)
    print("tiled & reordered: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule 

def schedule_vectorize():
    #block size
    bn = 32

    #reset schedule
    schedule = tvm.create_schedule(C.op)

    #loop tiling (two times split)
    xo, yo, xi, yi = schedule[C].tile(C.op.axis[0], C.op.axis[1], bn, bn)
    ko, ki = schedule[C].split(k, factor=4)
    print("tiled: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))
    schedule[C].reorder(xo, yo, ko, ki, xi, yi)

    #vectorize
    schedule[C].vectorize(yi)
    print("vectorized: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule 

def schedule_loop_permutation():
    #block size
    bn = 32

    #reset schedule
    schedule = tvm.create_schedule(C.op)

    #loop tiling (two times split)
    xo, yo, xi, yi = schedule[C].tile(C.op.axis[0], C.op.axis[1], bn, bn)
    ko, ki = schedule[C].split(k, factor=4)

    #re-ordering
    schedule[C].reorder(xo, yo, ko, xi, ki, yi)
    schedule[C].vectorize(yi)

    print("reordered and vectorized: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule 

def schedule_array_packing():
    #block size
    bn = 32

    #reset schedule
    schedule = tvm.create_schedule(C.op)

    #loop tiling (two times split)
    xo, yo, xi, yi = schedule[C].tile(C.op.axis[0], C.op.axis[1], bn, bn)
    k, = schedule[C].op.reduce_axis
    ko, ki = schedule[C].split(k, factor=4)

    schedule[C].reorder(xo, yo, ko, xi, ki, yi)
    schedule[C].vectorize(yi)

    x,y,z = schedule[packedB].op.axis
    schedule[packedB].vectorize(z)
    schedule[packedB].parallel(x)

    print("array packed: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule 

def schedule_cache_blocks():
    bn = 32

    schedule = tvm.create_schedule(C.op)

    #Allocate write cache
    CC = schedule.cache_write(C, 'global')

    xo, yo, xi, yi = schedule[C].tile(C.op.axis[0], C.op.axis[1], bn, bn,)

    #write chache is computet at yo
    schedule[CC].compute_at(schedule[C], yo)

    #new inner axis
    xc, yc = schedule[CC].op.axis

    k, = schedule[CC].op.reduce_axis
    ko, ki = schedule[CC].split(k, factor=4)
    schedule[CC].reorder(ko, xc, ki, yc)
    schedule[CC].unroll(ki)
    schedule[CC].vectorize(yc)

    x,y,z = schedule[packedB].op.axis
    schedule[packedB].vectorize(z)
    schedule[packedB].parallel(x)

    print("cache blocks: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule

def schedule_parallel():
    bn = 32

    schedule = tvm.create_schedule(C.op)

    #Allocate write cache
    CC = schedule.cache_write(C, 'global')

    xo, yo, xi, yi = schedule[C].tile(C.op.axis[0], C.op.axis[1], bn, bn,)

    #write chache is computet at yo
    schedule[CC].compute_at(schedule[C], yo)

    #new inner axis
    xc, yc = schedule[CC].op.axis

    k, = schedule[CC].op.reduce_axis
    ko, ki = schedule[CC].split(k, factor=4)
    schedule[CC].reorder(ko, xc, ki, yc)
    schedule[CC].unroll(ki)
    schedule[CC].vectorize(yc)

    #parallel
    schedule[C].parallel(xo)

    x,y,z = schedule[packedB].op.axis
    schedule[packedB].vectorize(z)
    schedule[packedB].parallel(x)

    print("cache blocks: \n" + str(tvm.lower(schedule, [A,B,C], simple_mode=True)))

    return schedule


def run(name, chosen_schedule):
    target = ''
    cl = True

    print("chosen schedule: \n" + str(chosen_schedule))

    if('_cl' in str(chosen_schedule)):
        cl = True
        target = 'opencl'
    elif('_c ' in str(chosen_schedule)):
        cl = False
        target = 'c'
    else:
        cl = False
        #specify?
        target = 'llvm'
    
    #create context
    context = set_context(target)
    #context = tvm.cpu(0)

    if(cl):
        print_cl_information(context)

    #input 
    a = tvm.nd.array(numpy.random.rand(M,K).astype(dtype), context)
    b = tvm.nd.array(numpy.random.rand(K,N).astype(dtype), context)

    #computing gold using numpy
    np_runing_time = timeit.timeit(setup='import numpy\n'
                                     'M = ' + str(M) + '\n'
                                     'K = ' + str(K) + '\n'
                                     'N = ' + str(N) + '\n'
                                     'dtype = "float32"\n'
                                     'a = numpy.random.rand(M, K).astype(dtype)\n'
                                     'b = numpy.random.rand(K, N).astype(dtype)\n',
                               stmt='answer = numpy.dot(a, b)',
                               number=1)
    gold = numpy.dot(a.asnumpy(), b.asnumpy())
    print("numpy running time: " + str((np_runing_time / 1)*1000) + "ms \n \n")

    #create schedule 
    schedule = chosen_schedule()

    #build and execute 
    print("schedule: \n" + str(schedule))
    lowered = tvm.lower(schedule, [A,B,C], name=name, binds=None, simple_mode=False)
    print("lowered: \n " + str(lowered))
    func = tvm.build(schedule, [A,B,C], target=target, name=name)
    assert func
    #print("real c-code: \n " + str(func.get_source()))
    c = tvm.nd.array(numpy.zeros((M,N), dtype=dtype), context)

    #execute
    runtime = -1
    if(not(target == 'c')):
        func(a,b,c)
        tvm.testing.assert_allclose(c.asnumpy(), gold, rtol=1e-5)
        if(cl):
            print("opencl kernel: \n " + str(func.imported_modules[0].get_source()))

        print("func: \n " + str(func))
        print("func: \n " + str(func.entry_name))
        #evaluator = func.time_evaluator(func.entry_name, context, iterations)
        evaluator = func.time_evaluator(func.entry_name, context, 1, iterations)

        #run
        results = evaluator(a,b,c).results

        #write to file (remove if exists) 
        fr = open("results/" + target + "_" + name + ".csv", "w+")
        fr.write("version, iteration, runtime\n") 
        j = 0
        for i in results:
            fr.write(target + "_" + name + ", " + str(j) + ", " + str(i*1000) + "\n")
            j += 1

        fr.close 

        #sort and get median
        results = numpy.sort(results)
        iteration = iterations-1
        index = int((iteration-1)/2)
        median = results[index] 
        print("runtime: " + str(median*1000) + "ms")

        #write result to file 
        f.write(target + "_" + name + ", " + str(median*1000) + "\n")


    print("----------------------------------------")
    print("\n \n")

    #export
    header = create_header(name, chosen_schedule, runtime, context, target)
    code = ""
    if(cl):
        code = str(func.imported_modules[0].get_source())
        write_to_file("generated/" + name + ".cl", header, code)
    else:
        code = str(func.get_source())
        write_to_file("generated/" + name + "." + target, header, code)

    
#execute 
#llvm
run("0_default", schedule_default)
#run("1_blocking", schedule_blocking)
#run("2_vectorize", schedule_vectorize)
#run("3_loop_permutation", schedule_loop_permutation)

#c
#run("mm_default", schedule_default_c)
#run("mm_tile", schedule_tile_c)
#run("mm_blocking", schedule_blocking_c)
#run("mm_vectorize", schedule_vectorize_c)
#run("mm_loop_permutation", schedule_loop_permutation_c)

#opencl
#run("mm_default", schedule_default_cl)
#run("mm_blocking", schedule_blocking_cl)
#run("mm_vectorize", schedule_vectorize_cl)
#run("mm_loop_permutation", schedule_loop_permutation_cl)

#rewrite for array packing and cache blocks 
bn = 32
packedB = tvm.compute((N / bn, K, bn), lambda x, y, z: B[y, x * bn + z], name='packedB')
C = tvm.compute((M, N),
                lambda x, y: tvm.sum(A[x, k] * packedB[y // bn, k, tvm.indexmod(y, bn)], axis=k),
                name = 'C')

post = True 

#llvm
#run("4_array_packing", schedule_array_packing)
#run("5_cache_blocks", schedule_cache_blocks)
#run("6_parallel", schedule_parallel)

#c 
#run("mm_array_packing", schedule_array_packing_c)
#run("mm_cache_blocks", schedule_cache_blocks_c)
#run("mm_parallel", schedule_parallel_c)
f.close()


